Pure anti-de Sitter supergravity and the conformal bootstrap

We consider graviton scattering in maximal supergravity on Anti-de Sitter space (AdS) in $d+1$ dimensions for $d=3,4,\text{and $6$}$ with no extra compact spacetime factor. Holography suggests that this theory is dual to an exotic maximally supersymmetric conformal field theory (CFT) in $d$ dimensions whose only light single trace operator is the stress tensor. This contrasts with more standard cases like Type IIB string theory on $AdS_5\times S^5$ dual to $\mathcal{N}=4$ Super-Yang-Mills, where the CFT has light single trace operators for each Kaluza-Klein mode on $S^5$. We compute the 1-loop correction to the pure AdS$_{d+1}$ theory in a small Planck length expansion, which is dual to the large central charge expansion in the CFT. We find that this correction saturates the most general non-perturbative conformal bootstrap bounds on this correlator in the large central charge regime for $d=3,4,6$, while the 1-loop correction to CFTs with string/M-theory duals all lie inside the allowed region.

==> satAncillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     52848,       1568]
NotebookOptionsPosition[     49175,       1511]
NotebookOutlinePosition[     49570,       1527]
CellTagsIndexPosition[     49527,       1524]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["3d tree and GFFT data", "Section",
 CellChangeTimes->{{3.86594307852553*^9, 
  3.86594308332504*^9}},ExpressionUUID->"806f6b87-c6b5-491f-83b9-\
0c708099f743"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]SGOPE", "[", "j_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{" ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "j"}], ")"}], " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["9", "2"], "+", "j"}], "]"}], "2"]}]}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "j"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "j"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "j"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", "j"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "j"}], "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "12984"}], "-", 
      RowBox[{"35148", " ", "j"}], "-", 
      RowBox[{"37846", " ", 
       SuperscriptBox["j", "2"]}], "-", 
      RowBox[{"18514", " ", 
       SuperscriptBox["j", "3"]}], "-", 
      RowBox[{"1659", " ", 
       SuperscriptBox["j", "4"]}], "+", 
      RowBox[{"2676", " ", 
       SuperscriptBox["j", "5"]}], "+", 
      RowBox[{"1448", " ", 
       SuperscriptBox["j", "6"]}], "+", 
      RowBox[{"344", " ", 
       SuperscriptBox["j", "7"]}], "+", 
      RowBox[{"41", " ", 
       SuperscriptBox["j", "8"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["j", "9"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "j"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "j"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "j"}]}], ")"}], " ", 
       RowBox[{"Log", "[", "4", "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "j"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "j"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "j"}]}], ")"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "j"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "j"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "j"}]}], ")"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["3", "2"], "+", "j"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "j"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "j"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "j"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "+", "j"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"j", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "j"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"1", ",", 
         RowBox[{"5", "+", "j"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.865943033836063*^9, 
  3.865943059656129*^9}},ExpressionUUID->"f23df556-b986-47d1-a543-\
d25adfb853d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]SGT", "[", "j_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"64", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "j"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"18", "+", 
          RowBox[{"10", " ", "j"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["j", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"HarmonicNumber", "[", "j", "]"}]}], "+", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"4", "+", "j"}], "]"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{" ", 
     SuperscriptBox["\[Pi]", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.8659430456043587`*^9, 
  3.8659430654458933`*^9}},ExpressionUUID->"f181f34a-0227-4cb3-bc22-\
268904d5f280"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]L00", "[", "j_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "j"}]}], ")"}], " ", "\[Pi]", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"5", "+", "j"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "j"}]}], ")"}]}], "]"}]}], 
   RowBox[{"8", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["9", "2"], "+", "j"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "j"}]}], ")"}]}], "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.86594315077737*^9, 
  3.8659431568645163`*^9}},ExpressionUUID->"91dda092-0a76-42f9-be57-\
ffacd931cacd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double Discontinuities", "Section",
 CellChangeTimes->{{3.8659432381647453`*^9, 
  3.865943243718484*^9}},ExpressionUUID->"b40aeed8-9b02-4ef2-9366-\
7564a8c121a6"],

Cell[CellGroupData[{

Cell[BoxData["normslices"], "Input",
 CellLabel->
  "In[1656]:=",ExpressionUUID->"bd213d4c-5651-4a59-b4a1-7531cb995038"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["2", 
   RowBox[{"1", "/", "3"}]], 
  RowBox[{
   SuperscriptBox["3", 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["cT", 
    RowBox[{"8", "/", "3"}]], " ", 
   SuperscriptBox["k", 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"8", "/", "3"}]]}]]], "Output",
 CellChangeTimes->{3.865946460217218*^9},
 CellLabel->
  "Out[1656]=",ExpressionUUID->"101f2e60-244c-431b-8c7c-c2a3ba732bb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3d", "Subsection",
 CellChangeTimes->{{3.8659432495833797`*^9, 3.865943249803083*^9}, {
  3.865946743842114*^9, 
  3.865946765516882*^9}},ExpressionUUID->"b89454b7-5036-4da8-9ddc-\
9141cd3d8888"],

Cell["\<\
here we compute the anomalous dimensions for spin j with the various \
ingredients\
\>", "Text",
 CellChangeTimes->{{3.865946625230907*^9, 
  3.865946648633913*^9}},ExpressionUUID->"c8ee5c58-b01d-4158-b24b-\
1ebac6168a59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "V"}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "V"}], ")"}], "4"]}]], 
    RowBox[{"U", "^", "3"}]}]}], ";"}]], "Input",
 CellLabel->
  "In[1627]:=",ExpressionUUID->"5303defa-0d6c-4f4d-9762-8b130c7ea7c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        FractionBox["87", "8"], "-", 
        FractionBox[
         RowBox[{"183", " ", "V"}], "16"], "-", 
        FractionBox[
         RowBox[{"39", " ", 
          SuperscriptBox["V", "2"]}], "4"], "+", 
        FractionBox[
         RowBox[{"165", " ", 
          SuperscriptBox["V", "3"]}], "16"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "V"}], ")"}], "6"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["9", "16"], "-", 
          FractionBox[
           RowBox[{"9", " ", "V"}], "4"], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["V", "2"]}], "8"], "-", 
          FractionBox[
           RowBox[{"9", " ", 
            SuperscriptBox["V", "3"]}], "4"], "+", 
          FractionBox[
           RowBox[{"9", " ", 
            SuperscriptBox["V", "4"]}], "16"]}], ")"}], " ", 
        RowBox[{"ArcSin", "[", 
         SqrtBox["V"], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "V"}], ")"}], "6"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "V"}], ")"}], " ", "V"}]]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["27", "4"]}], "+", 
          RowBox[{"9", " ", "V"}], "+", 
          FractionBox[
           RowBox[{"9", " ", 
            SuperscriptBox["V", "2"]}], "4"], "-", 
          FractionBox[
           RowBox[{"9", " ", 
            SuperscriptBox["V", "3"]}], "2"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "V"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "V"}], ")"}], "6"]]}], ")"}], 
    RowBox[{"U", "^", "3"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.8654872929606657`*^9},
 CellLabel->
  "In[1626]:=",ExpressionUUID->"f1195e07-cd97-44da-836c-db7337d62d24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R0", "[", "hb_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "8"}], 
   FractionBox[
    RowBox[{"144", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "hb"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "hb"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "hb"}]}], ")"}], " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "hb"}], "]"}], "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "hb"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "hb"}], ")"}], " ", "hb", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "hb"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "2"]}], "+", "hb"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", "hb"}], "]"}]}]]}]}]], "Input",Expressio\
nUUID->"4a65dd30-a7af-4d76-8fd4-ab2bd0dc0b2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"8192", "/", 
      RowBox[{"(", 
       RowBox[{"9", "  ", 
        RowBox[{"\[Pi]", "^", "4"}]}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{"FunctionExpand", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", 
                  RowBox[{"Log", "[", "zb", "]"}], "h0"}], "+", "h1"}], "/.", 
                
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"U", "\[Rule]", "zb"}], ",", 
                  RowBox[{"V", "\[Rule]", 
                   RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ")"}], 
              RowBox[{"Kn", "[", 
               RowBox[{"hb", ",", "zb"}], "]"}]}], "/.", 
             RowBox[{"{", 
              RowBox[{"hb", "\[Rule]", 
               RowBox[{"j", "+", "3"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"zb", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"R0", "[", "hb", "]"}], ",", "hb"}], "]"}], ")"}]}]}], "/.", 
       RowBox[{"hb", "\[Rule]", 
        RowBox[{"j", "+", "3"}]}]}], ")"}]}], " ", "-", 
    RowBox[{
     RowBox[{"\[Lambda]SGOPE", "[", "j", "]"}], 
     RowBox[{"\[Gamma]SGT", "[", "j", "]"}]}]}], "]"}], "/", 
  RowBox[{"\[Lambda]L00", "[", "j", "]"}]}]], "Input",
 CellChangeTimes->{{3.865946445573061*^9, 3.8659464562184677`*^9}, {
  3.8659464868179483`*^9, 3.865946489321232*^9}, {3.865946529910894*^9, 
  3.865946555766728*^9}, {3.865946591587762*^9, 
  3.865946596430252*^9}},ExpressionUUID->"6bfede52-aa74-4e59-b8a1-\
6c51403f158d"],

Cell["\<\
here we compute various OPE coefficients from the DD. We could not guess a \
closed form for this DD, but we computed to huger order in the V expansion, \
which gives CFT data with more than enough precision than is shown in the \
results in the paper.\
\>", "Text",
 CellChangeTimes->{{3.8659468477859173`*^9, 3.865946868476012*^9}, {
  3.865957195225729*^9, 
  3.865957238043715*^9}},ExpressionUUID->"fe8ec491-da82-42a4-9f54-\
e43fbb4f2660"],

Cell[BoxData[
 RowBox[{
  RowBox[{"K0", "[", "hb_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["zb", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "hb"}]], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", "hb", "]"}], "2"], " ", 
   RowBox[{"Hypergeometric2F1Regularized", "[", 
    RowBox[{"hb", ",", "hb", ",", 
     RowBox[{"2", " ", "hb"}], ",", "zb"}], "]"}]}]}]], "Input",
 CellLabel->
  "In[855]:=",ExpressionUUID->"f28375eb-ea65-45c2-ad21-d6d84b5b719c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]Ap", "[", "j_", "]"}], ":=", 
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "j"}], "]"}], "2"]}], 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["5", "2"], "+", "j"}], "]"}], "2"]]}], ";"}]], "Input",
 CellLabel->
  "In[854]:=",ExpressionUUID->"e534254d-35cf-4f57-999a-c9b21b5134ef"],

Cell["here we compute A+", "Text",
 CellChangeTimes->{{3.8659470916407003`*^9, 
  3.865947093891828*^9}},ExpressionUUID->"14ae97ff-f708-4883-afdb-\
5bf8b4976415"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DD0120", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "V"}], ")"}], " ", 
      SuperscriptBox["V", "3"]}]], "3", " ", "U", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Pi]", "2"]}], " ", 
       SuperscriptBox["V", "2"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["V", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["V", "3"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["V", "4"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["V", "5"]}], "-", 
      RowBox[{"24", " ", "V", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "V"}], ")"}]}], " ", "V"}]], " ", 
       RowBox[{"ArcSin", "[", 
        SqrtBox["V"], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["V", "2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "V"}], ")"}]}], " ", "V"}]], " ", 
       RowBox[{"ArcSin", "[", 
        SqrtBox["V"], "]"}]}], "+", 
      RowBox[{"12", " ", "V", " ", 
       SuperscriptBox[
        RowBox[{"ArcSin", "[", 
         SqrtBox["V"], "]"}], "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["V", "2"], " ", 
       SuperscriptBox[
        RowBox[{"ArcSin", "[", 
         SqrtBox["V"], "]"}], "2"]}], "-", 
      RowBox[{"30", " ", "V", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}]}], "+", 
      RowBox[{"42", " ", 
       SuperscriptBox["V", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["V", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["V", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["V", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "V"}], "]"}], "2"]}], "+", 
      RowBox[{"21", " ", "V", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "V"}], "]"}], "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["V", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "V"}], "]"}], "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["V", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "V"}], "]"}], "2"]}], "-", 
      RowBox[{"42", " ", 
       SuperscriptBox["V", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "V"}], "]"}], "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["V", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "V"}], "]"}], "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["V", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "V"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["V", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "V"}], "]"}]}], "+", 
      RowBox[{"42", " ", 
       SuperscriptBox["V", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "V"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["V", "6"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "V"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["V", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["V", "4"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["V", "5"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["V", "6"]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox["1", 
          RowBox[{"1", "-", "V"}]]}], "]"}]}], "+", 
      RowBox[{"6", " ", "V", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["V", "2"]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "V"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.865957165273755*^9, 3.865957169840136*^9}, {
  3.8660959509621487`*^9, 
  3.866095951903907*^9}},ExpressionUUID->"be118ef1-4956-4108-b326-\
d06f319fa271"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DD0040", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", " ", 
      SuperscriptBox["V", "3"]}]], "U", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["V", "2"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["V", "3"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["V", "4"]}], "-", 
      RowBox[{"24", " ", "V", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "V"}], ")"}]}], " ", "V"}]], " ", 
       RowBox[{"ArcSin", "[", 
        SqrtBox["V"], "]"}]}], "+", 
      RowBox[{"12", " ", "V", " ", 
       SuperscriptBox[
        RowBox[{"ArcSin", "[", 
         SqrtBox["V"], "]"}], "2"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["V", "2"], " ", 
       SuperscriptBox[
        RowBox[{"ArcSin", "[", 
         SqrtBox["V"], "]"}], "2"]}], "-", 
      RowBox[{"30", " ", "V", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["V", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}]}], "-", 
      RowBox[{"42", " ", 
       SuperscriptBox["V", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["V", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "V"}], "]"}], "2"]}], "+", 
      RowBox[{"27", " ", "V", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "V"}], "]"}], "2"]}], "-", 
      RowBox[{"42", " ", 
       SuperscriptBox["V", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "V"}], "]"}], "2"]}], "+", 
      RowBox[{"42", " ", 
       SuperscriptBox["V", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "V"}], "]"}], "2"]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["V", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "V"}], "]"}], "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["V", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "V"}], "]"}], "2"]}], "+", 
      RowBox[{"42", " ", 
       SuperscriptBox["V", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "V"}], "]"}]}], "-", 
      RowBox[{"42", " ", 
       SuperscriptBox["V", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "V"}], "]"}]}], "+", 
      RowBox[{"54", " ", 
       SuperscriptBox["V", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "V"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["V", "5"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "V"}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "V"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["V", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"7", " ", "V"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["V", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["V", "3"]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox["1", 
          RowBox[{"1", "-", "V"}]]}], "]"}]}], "+", 
      RowBox[{"6", " ", "V", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"9", " ", "V"}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "V"}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8659571827574797`*^9, 3.865957186121417*^9}, {
  3.8660959593235817`*^9, 
  3.86609596006011*^9}},ExpressionUUID->"72910f05-c5f8-46c3-9b1f-\
6614aff5a15c"],

Cell[BoxData[{
 RowBox[{"Ap0loop", "=", 
  RowBox[{
   FractionBox["8192", 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"(", 
          RowBox[{"DD0040", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"U", "\[Rule]", "zb"}], ",", 
             RowBox[{"V", "\[Rule]", 
              RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ")"}], ")"}], 
        RowBox[{"K0", "[", "3", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U", "\[Rule]", "zb"}], ",", 
         RowBox[{"V", "\[Rule]", 
          RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"zb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], ")"}], "4", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "6"}], " ", "2", " ", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
   RowBox[{"\[Lambda]Ap", "[", "0", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ap2loop", "=", 
   RowBox[{
    FractionBox["8192", 
     RowBox[{"9", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"(", 
           RowBox[{"DD0040", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"U", "\[Rule]", "zb"}], ",", 
              RowBox[{"V", "\[Rule]", 
               RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ")"}], ")"}], 
         RowBox[{"K0", "[", "5", "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"U", "\[Rule]", "zb"}], ",", 
          RowBox[{"V", "\[Rule]", 
           RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"zb", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], ")"}], "4", 
    RowBox[{
     RowBox[{"Pi", "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "6"}], " ", "2", " ", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
    RowBox[{"\[Lambda]Ap", "[", "2", "]"}]}]}], " "}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Ap4loop", "=", 
   RowBox[{
    FractionBox["8192", 
     RowBox[{"9", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"(", 
           RowBox[{"DD0040", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"U", "\[Rule]", "zb"}], ",", 
              RowBox[{"V", "\[Rule]", 
               RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ")"}], ")"}], 
         RowBox[{"K0", "[", "7", "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"U", "\[Rule]", "zb"}], ",", 
          RowBox[{"V", "\[Rule]", 
           RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"zb", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], ")"}], "4", 
    RowBox[{
     RowBox[{"Pi", "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "6"}], " ", "2", " ", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
    RowBox[{"\[Lambda]Ap", "[", "4", "]"}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"Ap6loop", "=", 
  RowBox[{
   FractionBox["8192", 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"(", 
          RowBox[{"DD0040", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"U", "\[Rule]", "zb"}], ",", 
             RowBox[{"V", "\[Rule]", 
              RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ")"}], ")"}], 
        RowBox[{"K0", "[", "9", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U", "\[Rule]", "zb"}], ",", 
         RowBox[{"V", "\[Rule]", 
          RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"zb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], ")"}], "4", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "6"}], " ", "2", " ", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
   RowBox[{"\[Lambda]Ap", "[", "6", "]"}], " "}]}]}], "Input",
 CellChangeTimes->{{3.865947166454343*^9, 
  3.865947178087861*^9}},ExpressionUUID->"e457519c-f4ad-4c3c-a152-\
8fa365f43c20"],

Cell["now we compute a2", "Text",
 CellChangeTimes->{{3.8659470983887367`*^9, 
  3.865947100395936*^9}},ExpressionUUID->"494bbd81-8b9b-4aa6-a7fe-\
dfe0ca37b3d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"resb1RR1", "=", 
   RowBox[{
    FractionBox["8192", 
     RowBox[{"9", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DD0120", " ", 
        RowBox[{"K0", "[", "4", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U", "\[Rule]", "zb"}], ",", 
         RowBox[{"V", "\[Rule]", 
          RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"zb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "4", 
    RowBox[{
     RowBox[{"Pi", "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "6"}], " ", "2", " ", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
    RowBox[{"\[Lambda]Ap", "[", "1", "]"}]}]}], " "}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"resb1RR3", "=", 
   RowBox[{
    FractionBox["8192", 
     RowBox[{"9", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DD0120", " ", 
        RowBox[{"K0", "[", "6", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U", "\[Rule]", "zb"}], ",", 
         RowBox[{"V", "\[Rule]", 
          RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"zb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "4", 
    RowBox[{
     RowBox[{"Pi", "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "6"}], " ", "2", " ", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
    RowBox[{"\[Lambda]Ap", "[", "3", "]"}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"resb1RR5", "=", 
  RowBox[{
   FractionBox["8192", 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DD0120", " ", 
       RowBox[{"K0", "[", "8", "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"U", "\[Rule]", "zb"}], ",", 
        RowBox[{"V", "\[Rule]", 
         RowBox[{"1", "-", "zb"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"zb", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "4", 
   RowBox[{
    RowBox[{"Pi", "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "6"}], " ", "2", " ", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
   RowBox[{"\[Lambda]Ap", "[", "5", "]"}], " "}]}]}], "Input",
 CellChangeTimes->{{3.865421141412566*^9, 3.865421195662046*^9}},
 CellLabel->
  "In[987]:=",ExpressionUUID->"8ff63546-038f-4030-b925-0883adab9b1f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"54", " ", 
         RowBox[{"A2", "[", "1", "]"}]}], "35"], "-", 
       FractionBox[
        RowBox[{"972", " ", 
         RowBox[{"Ap", "[", "0", "]"}]}], "1225"], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"Ap", "[", "2", "]"}]}], "4"]}], "==", "resb1RR1"}], ",", 
     RowBox[{"A2", "[", "1", "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Ap", "[", "0", "]"}], "->", "Ap0loop"}], ",", 
     RowBox[{
      RowBox[{"Ap", "[", "2", "]"}], "\[Rule]", "Ap2loop"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"50", " ", 
         RowBox[{"A2", "[", "3", "]"}]}], "33"], "-", 
       FractionBox[
        RowBox[{"2500", " ", 
         RowBox[{"Ap", "[", "2", "]"}]}], "3267"], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"Ap", "[", "4", "]"}]}], "4"]}], "==", "resb1RR3"}], ",", 
     RowBox[{"A2", "[", "3", "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Ap", "[", "0", "]"}], "->", "Ap0loop"}], ",", 
     RowBox[{
      RowBox[{"Ap", "[", "2", "]"}], "->", "Ap2loop"}], ",", 
     RowBox[{
      RowBox[{"Ap", "[", "4", "]"}], "->", "Ap4loop"}]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"98", " ", 
         RowBox[{"A2", "[", "5", "]"}]}], "65"], "-", 
       FractionBox[
        RowBox[{"9604", " ", 
         RowBox[{"Ap", "[", "4", "]"}]}], "12675"], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"Ap", "[", "6", "]"}]}], "4"]}], "==", "resb1RR5"}], ",", 
     RowBox[{"A2", "[", "5", "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Ap", "[", "0", "]"}], "->", "Ap0loop"}], ",", 
     RowBox[{
      RowBox[{"Ap", "[", "2", "]"}], "->", "Ap2loop"}], ",", 
     RowBox[{
      RowBox[{"Ap", "[", "4", "]"}], "->", "Ap4loop"}], ",", 
     RowBox[{
      RowBox[{"Ap", "[", "6", "]"}], "->", "Ap6loop"}]}], "}"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.865947119433629*^9, 
  3.8659471520285387`*^9}},ExpressionUUID->"ed50ff5d-0316-4616-baae-\
427e6d933e5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6d", "Subsection",
 CellChangeTimes->{{3.865943259323794*^9, 3.8659432595090513`*^9}, {
  3.865946742491955*^9, 
  3.865946764060915*^9}},ExpressionUUID->"17b9f886-fbd1-4a6a-a481-\
df925eccd12a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddanomalousdimensionSGDtheory2", "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    SuperscriptBox["\[Pi]", "2"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"135", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "72820422675"}], "+", 
            RowBox[{"399067709040", " ", "zb"}], "-", 
            RowBox[{"914494220640", " ", 
             SuperscriptBox["zb", "2"]}], "+", 
            RowBox[{"1128846759040", " ", 
             SuperscriptBox["zb", "3"]}], "-", 
            RowBox[{"803184380160", " ", 
             SuperscriptBox["zb", "4"]}], "+", 
            RowBox[{"324627720192", " ", 
             SuperscriptBox["zb", "5"]}], "-", 
            RowBox[{"67281539072", " ", 
             SuperscriptBox["zb", "6"]}], "+", 
            RowBox[{"5238374400", " ", 
             SuperscriptBox["zb", "7"]}]}], ")"}], " ", 
          RowBox[{"ArcSin", "[", 
           SqrtBox[
            RowBox[{"1", "-", "zb"}]], "]"}]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["1", "zb"]}]], " ", "zb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "29616924729"}], "+", 
            RowBox[{"147874319146", " ", "zb"}], "-", 
            RowBox[{"302936594680", " ", 
             SuperscriptBox["zb", "2"]}], "+", 
            RowBox[{"325189241104", " ", 
             SuperscriptBox["zb", "3"]}], "-", 
            RowBox[{"192644466560", " ", 
             SuperscriptBox["zb", "4"]}], "+", 
            RowBox[{"60005492480", " ", 
             SuperscriptBox["zb", "5"]}], "-", 
            RowBox[{"8078986240", " ", 
             SuperscriptBox["zb", "6"]}], "+", 
            RowBox[{"207919104", " ", 
             SuperscriptBox["zb", "7"]}], "+", 
            RowBox[{"805306368", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "zb"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "35"}], "+", 
               RowBox[{"60", " ", "zb"}], "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["zb", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["zb", "3"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox["1", "zb"], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"524288", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "zb"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "zb"}], ")"}], "2"], " ", 
       SuperscriptBox["zb", "6"]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8659469876473513`*^9},ExpressionUUID->"e420fff9-6b3a-452b-9068-\
8d10a4c6c87e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddOPESGSGDtheory2", "=", 
   RowBox[{"4", 
    SuperscriptBox["\[Pi]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["zb", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"40346547525", " ", 
             SuperscriptBox["zb", "2"]}], "131072"], "+", 
           FractionBox[
            RowBox[{"236013827625", " ", 
             SuperscriptBox["zb", "3"]}], "65536"], "+", 
           FractionBox[
            RowBox[{"147486694455", " ", 
             SuperscriptBox["zb", "4"]}], "8192"], "+", 
           FractionBox[
            RowBox[{"194916092175", " ", 
             SuperscriptBox["zb", "5"]}], "4096"], "+", 
           FractionBox[
            RowBox[{"1939839930315", " ", 
             SuperscriptBox["zb", "6"]}], "32768"], "-", 
           FractionBox[
            RowBox[{"325330628175", " ", 
             SuperscriptBox["zb", "7"]}], "16384"], "-", 
           FractionBox[
            RowBox[{"3106108351755", " ", 
             SuperscriptBox["zb", "8"]}], "16384"], "-", 
           FractionBox[
            RowBox[{"272852091945", " ", 
             SuperscriptBox["zb", "9"]}], "1024"], "-", 
           FractionBox[
            RowBox[{"3770656020225", " ", 
             SuperscriptBox["zb", "10"]}], "65536"], "+", 
           FractionBox[
            RowBox[{"9704335115295", " ", 
             SuperscriptBox["zb", "11"]}], "32768"], "+", 
           FractionBox[
            RowBox[{"6449214373875", " ", 
             SuperscriptBox["zb", "12"]}], "16384"], "+", 
           FractionBox[
            RowBox[{"454508132715", " ", 
             SuperscriptBox["zb", "13"]}], "4096"], "-", 
           FractionBox[
            RowBox[{"6879010430565", " ", 
             SuperscriptBox["zb", "14"]}], "32768"], "-", 
           FractionBox[
            RowBox[{"4003845331275", " ", 
             SuperscriptBox["zb", "15"]}], "16384"], "-", 
           FractionBox[
            RowBox[{"1159250575365", " ", 
             SuperscriptBox["zb", "16"]}], "16384"], "+", 
           FractionBox[
            RowBox[{"117244495575", " ", 
             SuperscriptBox["zb", "17"]}], "2048"], "+", 
           FractionBox[
            RowBox[{"7839309892005", " ", 
             SuperscriptBox["zb", "18"]}], "131072"], "+", 
           FractionBox[
            RowBox[{"1212440156865", " ", 
             SuperscriptBox["zb", "19"]}], "65536"], "-", 
           FractionBox[
            RowBox[{"37117771425", " ", 
             SuperscriptBox["zb", "20"]}], "16384"], "-", 
           FractionBox[
            RowBox[{"3384781155", " ", 
             SuperscriptBox["zb", "21"]}], "1024"], "-", 
           FractionBox[
            RowBox[{"28690875", " ", 
             SuperscriptBox["zb", "22"]}], "32"], "-", 
           FractionBox[
            RowBox[{"73459305", " ", 
             SuperscriptBox["zb", "23"]}], "1024"], "+", 
           FractionBox[
            RowBox[{"496125", " ", 
             SuperscriptBox["zb", "24"]}], "128"]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", "zb"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}], "2"], " ", 
         SuperscriptBox["zb", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "zb"}], ")"}], 
          RowBox[{"33", "/", "2"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", "zb"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb"}], ")"}], "2"], " ", 
         SuperscriptBox["zb", 
          RowBox[{"13", "/", "2"}]]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"91307341125", " ", 
           SuperscriptBox["zb", "2"]}], "131072"], "-", 
         FractionBox[
          RowBox[{"110973537675", " ", 
           SuperscriptBox["zb", "3"]}], "32768"], "+", 
         FractionBox[
          RowBox[{"109685285325", " ", 
           SuperscriptBox["zb", "4"]}], "16384"], "-", 
         FractionBox[
          RowBox[{"14002901325", " ", 
           SuperscriptBox["zb", "5"]}], "2048"], "+", 
         FractionBox[
          RowBox[{"3851556075", " ", 
           SuperscriptBox["zb", "6"]}], "1024"], "-", 
         FractionBox[
          RowBox[{"265123935", " ", 
           SuperscriptBox["zb", "7"]}], "256"], "+", 
         FractionBox[
          RowBox[{"13705605", " ", 
           SuperscriptBox["zb", "8"]}], "128"]}], ")"}], " ", 
       RowBox[{"ArcSin", "[", 
        SqrtBox[
         RowBox[{"1", "-", "zb"}]], "]"}]}]}], ")"}]}]}], ";"}]], "Input",Expr\
essionUUID->"652c1f9f-8778-49f9-8119-914d34b5d57a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddextra", "=", 
   RowBox[{"4", 
    RowBox[{"Pi", "^", "2"}], 
    FractionBox[
     RowBox[{"3456", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "zb"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3305"}], "+", 
        RowBox[{"5730", " ", "zb"}], "-", 
        RowBox[{"2910", " ", 
         SuperscriptBox["zb", "2"]}], "+", 
        RowBox[{"397", " ", 
         SuperscriptBox["zb", "3"]}]}], ")"}]}], 
     SuperscriptBox["zb", "5"]]}]}], ";"}]], "Input",ExpressionUUID->\
"d7b38f29-dec5-4d8b-8397-b9bf1dce996f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KL", "[", 
   RowBox[{"zb_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   FractionBox[
    RowBox[{"45", " ", 
     SuperscriptBox["4", 
      RowBox[{
       RowBox[{"-", "5"}], "-", "j"}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"5", "+", "j"}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "j"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "j"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", "j"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", "j"}], ")"}], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["13", "2"], "+", "j"}], "]"}]}]], 
   SuperscriptBox["zb", 
    RowBox[{"5", "+", "j"}]], "  ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"6", "+", "j"}], ",", 
     RowBox[{"7", "+", "j"}], ",", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "j"}], ")"}]}], ",", "zb"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.797055412778903*^9, 3.7970554260322*^9}, {
   3.7970569399373093`*^9, 3.797056960975423*^9}, 3.797071755129208*^9, 
   3.798095813553114*^9, {3.865845233707149*^9, 3.865845235461825*^9}},
 CellLabel->
  "In[1347]:=",ExpressionUUID->"8fa6712e-af0e-4e83-b0a2-d9d8fc5836e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]e", "[", "j_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"298598400", " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"2", " ", "j"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"14", "+", 
       RowBox[{"11", " ", "j"}], "+", 
       SuperscriptBox["j", "2"]}], ")"}]}], 
    RowBox[{" ", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "j"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "j"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"9", "+", "j"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"10", "+", "j"}], ")"}], "3"]}]}]]}]}]], "Input",
 CellChangeTimes->{{3.7969052213753347`*^9, 3.7969052270678*^9}},
 CellLabel->
  "In[1348]:=",ExpressionUUID->"d0079838-f7bd-470a-88f2-33a42a766c43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KB", "[", 
   RowBox[{"zb_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "21"}], "-", 
         RowBox[{"4", " ", "j"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "j"}], ")"}], " ", 
       SuperscriptBox["zb", 
        RowBox[{"5", "+", "j"}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"5", "+", "j"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"7", "+", "j"}], "]"}], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"6", "+", "j"}], ",", 
         RowBox[{"7", "+", "j"}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "j"}], ")"}]}], ",", "zb"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "j"}], ")"}], " ", "\[Pi]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["11", "2"], "+", "j"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["13", "2"], "+", "j"}], "]"}]}], ")"}]}], 
    ")"}]}]}]], "Input",ExpressionUUID->"e13cce00-2401-455f-b1df-\
1b466738cbec"],

Cell["here we compute the spin=j anomalous dimension from the DD", "Text",
 CellChangeTimes->{{3.86594622983025*^9, 3.865946239554304*^9}, {
  3.865946673846933*^9, 
  3.865946674177079*^9}},ExpressionUUID->"6a29a658-535b-41e9-a78e-\
380fbeee1230"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]e", "[", "j", "]"}], "+", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ddanomalousdimensionSGDtheory2", "+", "ddextra"}], ")"}], " ", 
     
     RowBox[{"KL", "[", 
      RowBox[{"zb", ",", "j"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"zb", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "100"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "100"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.865845314933145*^9, 3.865946167421691*^9, {3.865946669763608*^9, 
   3.865946676311409*^9}},ExpressionUUID->"3ade8793-d250-4e13-9c4e-\
d0a6f3758bc0"],

Cell["here we compute the spin=j OPE coefficient from the DD", "Text",
 CellChangeTimes->{{3.865946264172793*^9, 3.865946270554124*^9}, {
  3.865946654226942*^9, 
  3.8659466595517883`*^9}},ExpressionUUID->"953934ad-853d-4213-8a54-\
840ae507b5b2"],

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"ddOPESGSGDtheory2", " ", 
    RowBox[{"KB", "[", 
     RowBox[{"zb", ",", "j"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"zb", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "100"}], ",", 
   RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "100"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8659466611031027`*^9, 3.86594666140795*^9}, 
   3.865946784678171*^9},ExpressionUUID->"bbbc5d2e-cdf2-4d0d-9dad-\
7f04bd156c58"]
}, Closed]]
}, Open  ]]
},
WindowSize->{808, 858},
WindowMargins->{{Automatic, 196}, {34, Automatic}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"70321395-2659-4961-8b07-6e92ee8f6336"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 164, 3, 67, "Section",ExpressionUUID->"806f6b87-c6b5-491f-83b9-0c708099f743"],
Cell[747, 27, 4572, 140, 233, "Input",ExpressionUUID->"f23df556-b986-47d1-a543-d25adfb853d1"],
Cell[5322, 169, 941, 29, 54, "Input",ExpressionUUID->"f181f34a-0227-4cb3-bc22-268904d5f280"],
Cell[6266, 200, 881, 28, 64, "Input",ExpressionUUID->"91dda092-0a76-42f9-be57-ffacd931cacd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7184, 233, 169, 3, 67, "Section",ExpressionUUID->"b40aeed8-9b02-4ef2-9366-7564a8c121a6"],
Cell[CellGroupData[{
Cell[7378, 240, 120, 2, 30, "Input",ExpressionUUID->"bd213d4c-5651-4a59-b4a1-7531cb995038"],
Cell[7501, 244, 470, 15, 55, "Output",ExpressionUUID->"101f2e60-244c-431b-8c7c-c2a3ba732bb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8008, 264, 201, 4, 54, "Subsection",ExpressionUUID->"b89454b7-5036-4da8-9ddc-9141cd3d8888"],
Cell[8212, 270, 232, 6, 35, "Text",ExpressionUUID->"c8ee5c58-b01d-4158-b24b-1ebac6168a59"],
Cell[8447, 278, 437, 15, 51, "Input",ExpressionUUID->"5303defa-0d6c-4f4d-9762-8b130c7ea7c1"],
Cell[8887, 295, 2104, 67, 164, "Input",ExpressionUUID->"f1195e07-cd97-44da-836c-db7337d62d24"],
Cell[10994, 364, 1181, 39, 59, "Input",ExpressionUUID->"4a65dd30-a7af-4d76-8fd4-ab2bd0dc0b2c"],
Cell[12178, 405, 1891, 51, 115, "Input",ExpressionUUID->"6bfede52-aa74-4e59-b8a1-6c51403f158d"],
Cell[14072, 458, 453, 9, 81, "Text",ExpressionUUID->"fe8ec491-da82-42a4-9f54-e43fbb4f2660"],
Cell[14528, 469, 461, 13, 31, "Input",ExpressionUUID->"f28375eb-ea65-45c2-ad21-d6d84b5b719c"],
Cell[14992, 484, 447, 14, 60, "Input",ExpressionUUID->"e534254d-35cf-4f57-999a-c9b21b5134ef"],
Cell[15442, 500, 162, 3, 35, "Text",ExpressionUUID->"14ae97ff-f708-4883-afdb-5bf8b4976415"],
Cell[15607, 505, 4972, 148, 263, "Input",ExpressionUUID->"be118ef1-4956-4108-b326-d06f319fa271"],
Cell[20582, 655, 4251, 125, 203, "Input",ExpressionUUID->"72910f05-c5f8-46c3-9b1f-6614aff5a15c"],
Cell[24836, 782, 4714, 143, 354, "Input",ExpressionUUID->"e457519c-f4ad-4c3c-a152-8fa365f43c20"],
Cell[29553, 927, 161, 3, 35, "Text",ExpressionUUID->"494bbd81-8b9b-4aa6-a7fe-dfe0ca37b3d8"],
Cell[29717, 932, 2688, 82, 268, "Input",ExpressionUUID->"8ff63546-038f-4030-b925-0883adab9b1f"],
Cell[32408, 1016, 2486, 78, 214, "Input",ExpressionUUID->"ed50ff5d-0316-4616-baae-427e6d933e5e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34931, 1099, 201, 4, 54, "Subsection",ExpressionUUID->"17b9f886-fbd1-4a6a-a481-df925eccd12a"],
Cell[35135, 1105, 2988, 81, 358, "Input",ExpressionUUID->"e420fff9-6b3a-452b-9068-8d10a4c6c87e"],
Cell[38126, 1188, 4982, 134, 551, "Input",ExpressionUUID->"652c1f9f-8778-49f9-8119-914d34b5d57a"],
Cell[43111, 1324, 612, 19, 54, "Input",ExpressionUUID->"d7b38f29-dec5-4d8b-8397-b9bf1dce996f"],
Cell[43726, 1345, 1350, 40, 85, "Input",ExpressionUUID->"8fa6712e-af0e-4e83-b0a2-d9d8fc5836e9"],
Cell[45079, 1387, 931, 29, 56, "Input",ExpressionUUID->"d0079838-f7bd-470a-88f2-33a42a766c43"],
Cell[46013, 1418, 1333, 41, 104, "Input",ExpressionUUID->"e13cce00-2401-455f-b1df-1b466738cbec"],
Cell[47349, 1461, 248, 4, 35, "Text",ExpressionUUID->"6a29a658-535b-41e9-a78e-380fbeee1230"],
Cell[47600, 1467, 732, 19, 52, "Input",ExpressionUUID->"3ade8793-d250-4e13-9c4e-d0a6f3758bc0"],
Cell[48335, 1488, 247, 4, 35, "Text",ExpressionUUID->"953934ad-853d-4213-8a54-840ae507b5b2"],
Cell[48585, 1494, 562, 13, 52, "Input",ExpressionUUID->"bbbc5d2e-cdf2-4d0d-9dad-7f04bd156c58"]
}, Closed]]
}, Open  ]]
}
]
*)


